Local Coarsening Algorithms on Adaptively Refined Meshes in 2D and Their Efficient Implementation in MATLAB

Adaptive meshing includes local refinement as well as coarsening of meshes. Typically, coarsening algorithms are based on an explicit refinement history. In this work, we deal with local coarsening algorithms that build on the refinement strategies for triangular and quadrilateral meshes implemented in the ameshref package (Funken and Schmidt 2018, 2019). The ameshref package is a MATLAB-toolbox for research and teaching purposes which offers the user a certain flexibility in the REFINE step of an adaptive finite element method but can also be used in other contexts like computer graphics. This toolbox is now be extended by the coarsening option. In ameshref, no explicit information about the refinement process is stored, but is instead implicit in the data structure. In this work, we present coarsening algorithms that use easy-to-verify criteria to coarsen adaptively generated meshes by exploiting the data structure. Thereby, the desired properties are guaranteed and computational efficiency is maintained. A MATLAB implementation and some numerical examples are discussed in this work and are included in full in the toolbox ameshcoars (Funken and Schmidt 2020).

==> tikz/QcoarsenR.m <==
function [coordinates,elements,irregular,varargout] = ...
    QcoarsenR(N0,coordinates,elements,irregular,varargin)
nC = size(coordinates,1);
nE = size(elements,1);
marked = varargin{end};
%*** get admissible middle nodes
temp = sortrows(elements,3);
adm = temp(temp(1:end-3,3) == temp(4:end,3),3);
adm = adm(adm>N0); % do not delete nodes of initial triangulation
if isempty(adm)
    varargout = varargin;
    return
end
%*** determine elements belonging to admissible middle nodes
i2fi = 1:nC; i2fi(adm) = -i2fi(adm);
idx = -min(i2fi(elements),[],2); kdx = find(idx > 0);
temp = sortrows([idx(kdx),kdx]);
node2elem = reshape(temp(:,2),4,[])';
%*** consider only marked elements
marked_elements = zeros(1,nE); marked_elements(marked) = 1;
idx = sum(marked_elements(node2elem),2)>1; % set >1 for coarsen if at least one ...
% element is marked; set == 4 for coarsen if all elements are marked
node2elem = node2elem(idx,:);
%*** adjust order
i1 = [3,4,4]; i2 = [2,2,3];
for k = 1:3
    idx = find(elements(node2elem(:,i1(k)),4) == ...
               elements(node2elem(:,i2(k)-1),2));
    tmp = node2elem(idx,i2(k));
    node2elem(idx,i2(k)) = node2elem(idx,i1(k));
    node2elem(idx,i1(k)) = tmp;
end
%*** obtain geometric information on edges
[edge2nodes,irregular2edges,element2edges,boundary2edges{1:nargin-5}] ...
    = provideGeometricData(irregular,elements,varargin{1:end-1});
adm2edges = [element2edges(node2elem(:,1),[4,1]), ...
    element2edges(node2elem(:,2),[4,1]), ...
    element2edges(node2elem(:,3),[4,1]), ...
    element2edges(node2elem(:,4),[4,1])];
markedEdges = zeros(size(edge2nodes,1),1);
markedEdges(irregular2edges(:,1)) = 1;
%*** follow 3-Neighbor Rule
boundinfo = edge2nodes(accumarray([element2edges(:); irregular2edges(:)],...
                1,[length(edge2nodes) 1])==1,:);
idx = find(sum(reshape(markedEdges(adm2edges),[],8),2)); % follow 1-irregularity
foo = 1;
while ~isempty(idx) || foo
    adm(idx)=[];
    node2elem(idx,:)=[];
    %*** mark nodes to be eliminated
    markedNodes = zeros(nC,1);
    markedNodes(adm) = 1;
    markedNodes = markedNodes + accumarray(elements(node2elem,2),... 
                        ones(size(elements(node2elem,2))),[nC 1]);
    markedNodes(boundinfo(:,2)) = 2*markedNodes(boundinfo(:,2)); % boundary edges 
    markedNodes(irregular(:,3)) = 2*markedNodes(irregular(:,3)); % irregular edges
    idx = find(sum(reshape(markedNodes(elements(node2elem,4)),[],4),2)<6);
    foo = 0;
end
%*** create new elements
idx = setdiff(1:nE,unique(node2elem));
newelements = [elements(idx,:);reshape(elements(node2elem(:),1),[],4)];
%*** update constrains, allow redundancies
irregular = [irregular; ...
[elements(node2elem(:,1),1),elements(node2elem(:,2),1),elements(node2elem(:,1),2)];...
[elements(node2elem(:,2),1),elements(node2elem(:,3),1),elements(node2elem(:,2),2)];...
[elements(node2elem(:,3),1),elements(node2elem(:,4),1),elements(node2elem(:,3),2)];...
[elements(node2elem(:,4),1),elements(node2elem(:,1),1),elements(node2elem(:,4),2)]];
irregular = sortrows(irregular,3);
idx = find(irregular(1:end-1,3) == irregular(2:end,3));
irregular([idx(:);idx(:)+1],:) = [];
node2bound = zeros(nC,1);
node2bound(unique(boundinfo(:)),:) = 1;
idx = (markedNodes & node2bound);
node2constr = zeros(nC,1);
node2constr(irregular(:,3),1) = 1:size(irregular,1);
irregular(node2constr(idx),:) = [];
%*** update coordinates and element numbering
i2fi = zeros(nC,1);
i2fi(newelements) = 1;
coordinates = coordinates(find(i2fi),:);
i2fi = cumsum(i2fi);
elements = reshape(i2fi(newelements),[],4);
irregular = reshape(i2fi(irregular),[],3);
%*** correct boundaries
for j = 1:nargout-3
    boundary = varargin{j};
    if ~isempty(boundary)
        node2boundary = zeros(nC,2);
        node2boundary(boundary(:,1),1) = 1:size(boundary,1);
        node2boundary(boundary(:,2),2) = 1:size(boundary,1);
        idx = ( markedNodes & node2boundary(:,2) );
        boundary(node2boundary(idx,2),2) = boundary(node2boundary(idx,1),2);
        boundary(node2boundary(idx,1),2) = 0;
        varargout{j} = i2fi(boundary(find(boundary(:,2)),:));
    else
        varargout{j} = [];
    end
end
%*** sort such that oldest node is first
[~,jdx] = min(elements,[],2);
map = [1,2,3,4; 2,3,4,1; 3,4,1,2; 4,1,2,3];
for k=1:4
    idx = jdx == k;
    elements(idx,:) = elements(idx,map(k,:));
end
end



==> tikz/TcoarsenR.m <==
function [coordinates,elements,irregular,varargout] = ...
    TcoarsenR(N0,coordinates,elements,irregular,varargin)
nC = size(coordinates,1);
nE = size(elements,1);
marked = varargin{end};
%*** sort such that oldest node is first
[~,jdx] = min(elements,[],2);
map = [1,2,3;2,3,1;3,1,2];
for k=1:3
    idx = jdx == k;
    elements(idx,:) = elements(idx,map(k,:));
end
%*** obtain geometric information
[edge2nodes,element3edges,~] = provideGeometricData([elements;...
    irregular],zeros(0,4),varargin{1:end-1});
irregular2edges = element3edges(nE+1:end,:);
element3edges = element3edges(1:nE,:);
edge2element = createEdge2Elements(element3edges);
%*** determine elements to coarsen
minNode = elements(:,1);
value2edges = minNode.*ones(nE,3);
minEdgeVal = accumarray(element3edges(:),value2edges(:),[size(edge2nodes,1) 1],@min);
midElements = find(~((minEdgeVal(element3edges(:,1))==minEdgeVal(element3edges(:,2)...
  )) .* (minEdgeVal(element3edges(:,2)) == minEdgeVal(element3edges(:,3)))));
idx = sum(elements(midElements,:)>N0,2)<3; % do not delete nodes of initial triang.
midElements(idx) = [];
midEdges = element3edges(midElements,:);
elem2coarse = reshape(edge2element(midEdges(:),:),[],6);
idx = any(elem2coarse == 0,2);
elem2coarse(idx,:)= []; midElements(idx) = [];
elem2coarse_tmp = elem2coarse';
idx = (reshape(midElements',1,[]) .* ones(6,size(midElements,1)));
elem2coarse = [reshape(elem2coarse_tmp(elem2coarse_tmp ~= idx),3,[])', midElements];
%*** adjust order of elements
idx = find(elements(elem2coarse(:,1),2) == elements(elem2coarse(:,3),3));
tmp = elem2coarse(idx,3);
elem2coarse(idx,3) = elem2coarse(idx,2);
elem2coarse(idx,2) = tmp;
%*** consider only marked elements
marked_elements = zeros(1,nE); marked_elements(marked) = 1;
idx = sum(marked_elements(elem2coarse),2)>1; % >1 coarsen, if at least one element is marked; ==4 if all elements are marked
elem2coarse = elem2coarse(idx,:);
%*** follow 1-irregular rule
adm2edges = [element3edges(elem2coarse(:,1),[1,3]), ...
    element3edges(elem2coarse(:,2),[1,3]), element3edges(elem2coarse(:,3),[1,3])];
markedEdges = zeros(size(edge2nodes,1),1);
markedEdges(irregular2edges(:,1)) = 1;
elem2coarse(find(sum(reshape(markedEdges(adm2edges),[],6),2)),:)=[]; % ??
%*** mark nodes to be eliminated
markedNodes = zeros(nC,1);
markedNodes(elements(elem2coarse(:,1:3),2)) = 1;
%*** create new elements
idx = setdiff(1:nE,unique(elem2coarse));
newelements = [elements(idx,:); reshape(elements(elem2coarse(:,1:3),1),[],3)];
%*** update constraints, allow redundancies
irregular = [irregular; ...
    [elements(elem2coarse(:,1),1),elements(elem2coarse(:,2),1),elements(elem2coarse(:,1),2)];...
    [elements(elem2coarse(:,2),1),elements(elem2coarse(:,3),1),elements(elem2coarse(:,2),2)];...
    [elements(elem2coarse(:,3),1),elements(elem2coarse(:,1),1),elements(elem2coarse(:,3),2)]];
irregular = sortrows(irregular,3);
idx = find(irregular(1:end-1,3) == irregular(2:end,3));
irregular([idx(:);idx(:)+1],:) = [];
boundinfo = edge2nodes(accumarray([element3edges(:);irregular2edges(:)],1,[length(edge2nodes) 1])==1,:);
node2bound = zeros(nC,1);
node2bound(unique(boundinfo(:)),:) = 1;
node2constr = zeros(nC,1);
node2constr(irregular(:,3),1) = 1:size(irregular,1);
idx = (markedNodes & node2bound);
irregular(node2constr(idx),:) = [];
%*** correct boundaries
for j = 1:nargout-3
    boundary = varargin{j};
    if ~isempty(boundary)
        node2boundary = zeros(nC,2);
        node2boundary(boundary(:,1),1) = 1:size(boundary,1);
        node2boundary(boundary(:,2),2) = 1:size(boundary,1);
        idx = ( markedNodes & node2boundary(:,2) );
        boundary(node2boundary(idx,2),2) = boundary(node2boundary(idx,1),2);
        boundary(node2boundary(idx,1),2) = 0;
        varargout{j} = boundary(find(boundary(:,2)),:);
    else
        varargout{j} = [];
    end
end
%*** update coordinates and element numbering
i2fi = zeros(nC,1);
i2fi(newelements) = 1;
coordinates = coordinates(find(i2fi),:);
i2fi = cumsum(i2fi);
elements = reshape(i2fi(newelements),[],3);
irregular = reshape(i2fi(irregular),[],3);
for j = 1:nargout-3
    varargout{j} = i2fi(varargout{j});
end
end


